A Particle-In-Cell Code Comparison for Ion Acceleration: EPOCH, LSP, and WarpX

There are now more Particle-in-Cell (PIC) codes than ever before that researchers use to simulate intense laser-plasma interactions. To date, there have been relatively few direct comparisons of these codes in the literature, especially for relativistic intensity lasers interacting with thin overdense targets. To address this we perform a code comparison of three PIC codes: EPOCH, LSP, and WarpX for the problem of laser-driven ion acceleration in a 2D(3v) geometry for a $10^{20}$ W cm$^{-2}$ intensity laser. We examine the plasma density, ion energy spectra, and laser-plasma coupling of the three codes and find strong agreement. We also run the same simulation 20 times with different random seeds to explore statistical fluctuations of the outputs. We then compare the execution times and memory usage of the codes (without "tuning" to improve performance) using between 1 and 48 processors on one node. We provide input files to encourage larger and more frequent code comparisons in this field.

==> anc/EPOCH_Input_Deck.txt <==
begin:control
  nx = 1500
  ny = 1500

  # Final time of simulation
  t_end = 300 * femto

  # Size of domain
  x_min = -15 * micron
  x_max = -x_min #*1.5
  y_min = x_min
  y_max = -y_min

  stdout_frequency = 10
  dt_multiplier = 0.84794 
  #0.04 fs timestep, 7500 steps to agree with other codes 
  
#Used for timing runs  
  #nprocy=1 #2 4 8 16 32 48
  #nprocx=1
  #print_eta_string=F
  #balance_first = F
  #use_pre_balance = F

#Used for random seed runs
  #use_random_seed = T

end:control


begin:boundaries
  bc_x_min = simple_laser
  bc_x_max = open
  bc_y_min = open
  bc_y_max = open
end:boundaries


begin:constant
  lambda0 = 0.8 * micron
  
  #This laser parameter setup follows example_decks/laser_focus.deck 
  # These two set the beam focus
  w_0 = 2.5479 * micron # 3 micron FWHM	
  x_spot = 15 * micron # Distance from x_min to spot

  # These are the parameters calculated for driving the laser
  # These should not need to be modified
  x_R = pi * w_0^2 / lambda0 # Rayleigh range
  RC = x_spot * (1.0 + (x_R/x_spot)^2) # Radius of curvature on x_min
  w_bnd = w_0 * sqrt( 1.0 + (x_spot/x_R)^2) # Spot size at x_min
  gouy = atan(x_spot/x_R) # Gouy phase shift at x_min

  omega = 2 * pi * c / lambda0
  ###
  
  den_targ = 8.5e27
   
  
  target_thickness = 1*micron 

  target_x_inner = -target_thickness/2
  target_x_outer =  target_thickness/2
 
  amp_Focus = 2.744923728e13 #10^20 W/cm^2 amplitude at focus
  amp_Bound = amp_Focus*sqrt(w_0/w_bnd) #For a 2D laser  
end:constant


begin:species
  name = proton
  charge = 1.0
  mass = 1836.2
  density = if(( (x gt target_x_inner) and (x lt target_x_outer)) and (abs(y) lt 10*micron), den_targ, 0)
  temp_ev = 10000  
  npart_per_cell = 100
end:species


begin:species
  name = electron
  charge = -1.0
  mass = 1.0
  temp_ev = 10000
  density = density(proton)
  npart_per_cell = 100
end:species


begin:laser
  boundary = x_min
  amp = amp_Bound

  lambda = lambda0
  t_start = 0
  t_end = 60 * femto
  t_profile = sin(pi * time / (60*femto) )
  phase = 2.0 * pi/ lambda0 * y^2 / (2.0 * RC) - gouy
  polarisation_angle = pi/2
  profile = gauss(y,0,w_bnd)
end:laser

#Remove output block for timing runs
begin:output
  #name = normal

  # Simulated time between output dumps
  dt_snapshot = 10 * femto
  #nstep_snapshot=1 #use this instead for plotting every timestep and turn off all but energy diags if desired
  full_dump_every = 1
  
  # Properties on grid
  grid = always
  ex = always
  ey = always
  ez = always
  bx = always
  by = always
  bz = always
  total_energy_sum = always + species
  absorption = always

  number_density=always+species
  ekbar = always
  charge_density = always
  
  particles = full
  particle_energy = full
  particle_weight = full
  vx = full
  vy = full
  vz = full
  px = full
  py = full
  pz = full
  mass = full
  charge = full
  relativistic_mass = full
  gamma = full

end:output



==> anc/WarpX_Input_Deck.txt <==
# Maximum number of time steps
max_step = 7500

# number of grid points
amr.n_cell =   1500  1500

amr.max_level = 0 #

warpx.numprocs = 2 20

#Timing Tests
#warpx.numprocs = 1 1
#warpx.numprocs = 1 2
#warpx.numprocs = 1 4
#warpx.numprocs = 1 8
#warpx.numprocs = 1 16
#warpx.numprocs = 1 32
#warpx.numprocs = 1 48


# Geometry
geometry.coord_sys   = 0                  # 0: Cartesian
geometry.is_periodic = 0     0            # Is periodic?
geometry.prob_lo     = -15.e-6    -15.e-6       # physical domain
geometry.prob_hi     =  15.e-6     15.e-6

# PML
warpx.do_pml = 0
warpx.do_silver_mueller = 1 


# Verbosity
warpx.verbose = 1

# Algorithms (using defaults; explicitly listed for reference)
algo.current_deposition = esirkepov
algo.charge_deposition = standard
algo.field_gathering = energy-conserving

# CFL
warpx.cfl = 0.84794  # 1.0

#particles.nspecies = 2



# interpolation
interpolation.nox = 2
interpolation.noy = 2
interpolation.noz = 2


#################################
############ PLASMA #############
#################################
particles.species_names = electrons ions

electrons.charge = -q_e
electrons.mass = m_e
electrons.injection_style = NUniformPerCell
electrons.num_particles_per_cell_each_dim = 10 10
electrons.momentum_distribution_type = "maxwell_boltzmann"
electrons.theta = 0.0196 

electrons.xmin = -0.5e-6
electrons.xmax = 0.5e-6
electrons.zmin = -10.0e-6
electrons.zmax = 10.0e-6

electrons.profile = constant
electrons.density = 8.50000e27


ions.charge = q_e
ions.mass = m_p
ions.injection_style = NUniformPerCell
ions.num_particles_per_cell_each_dim = 10 10
ions.momentum_distribution_type = "maxwell_boltzmann"
ions.theta = 1.07e-5 

ions.xmin = -0.5e-6
ions.xmax = 0.5e-6
ions.zmin = -10.0e-6
ions.zmax = 10.0e-6

ions.profile = constant
ions.density = 8.50000e27



# Moving window
warpx.do_moving_window = 0

my_constants.omega0=2.355e15 #for 800 nm
my_constants.wBnd=2.9562e-6    #2.5479e-6
my_constants.k=7.854e6 #2pi/800nm
my_constants.e=2.7182818284
my_constants.pi=3.14159265359
my_constants.RC = 5.833e-5 
my_constants.gouy=0.5318 #


# Laser
#lasers.nlasers      = 1
lasers.names        = laser1
laser1.prob_lo      = -15.e-6  -15.e-6
laser1.prob_hi      =  15.e-6   15.e-6
#laser1.profile      = Gaussian

laser1.profile	    = parse_field_function
laser1.field_function(X,Y,t) = "-2.54883113485e13*sin(omega0*t+k*X**2/RC/2-gouy)*e**(-(X/wBnd)**2)*sin(pi*t/60e-15)*(t<60e-15)"



laser1.position     =  -14.99e-6 0. 0.  # This point is on the laser plane
laser1.direction    = 1. 0. 0.     # The plane normal direction
laser1.polarization = 0. 1. 0.    # The main polarization vector
laser1.e_max = 2.54883113485e13


#laser1.profile_waist = 2.5479e-6      # The waist of the laser (in meters)
#laser1.profile_duration = 60e-15  # The duration of the laser (in seconds)
#laser1.profile_t_peak = 30e-15    # The time at which the laser reaches its peak (in seconds)
#laser1.profile_focal_distance = 14.99e-6  # Focal distance from the antenna (in meters)
laser1.wavelength = 0.8e-6         # The wavelength of the laser (in meters)



# Diagnostics (Remove for timing Runs)
diagnostics.diags_names = diag1
diag1.intervals = 250
diag1.diag_type = Full
diag1.fields_to_plot = Ex Ey Ez rho_ions rho_electrons
diag1.file_prefix = diags/plotfiles/plt

warpx.reduced_diags_names = field_E part_E
field_E.type = FieldEnergy
part_E.type = ParticleEnergy


